Combining Diverse Feature Priors

To improve model generalization, model designers often restrict the features that their models use, either implicitly or explicitly. In this work, we explore the design space of leveraging such feature priors by viewing them as distinct perspectives on the data. Specifically, we find that models trained with diverse sets of feature priors have less overlapping failure modes, and can thus be combined more effectively. Moreover, we demonstrate that jointly training such models on additional (unlabeled) data allows them to correct each other's mistakes, which, in turn, leads to better generalization and resilience to spurious correlations. Code available at https://github.com/MadryLab/copriors

==> bibliography/parse_bib.py <==
import bibtexparser
from IPython import embed
from bibtexparser.customization import author, splitname
from argparse import ArgumentParser

parser = ArgumentParser()
parser.add_argument('--arxiv-warn', action='store_true', 
                        help='alert about arxiv citations')
parser.add_argument('--keep-keys', action='store_true',
                        help='do not update bibtex keys')
args = parser.parse_args()

ignored = ["the", "do", "how", "on", "many", "a", "an", 
           "is", "are", "(un)", "what", "we", "de"]
disallowed = [":", "{", "}", ",", "-", r"\'", r"\`", "`", "\\", '"', '.', ' ', '(', ')', "'"]

def find_first_word(title):
    candidates = title.split()
    for cand in candidates:
        unhyphenated = cand.split("-")
        for tok in unhyphenated:
            if (tok not in ignored):
                return tok
    raise ValueError("No valid first word found in title", title)

def make_key(entry, allow_hyphen_author=False):
    good_author = splitname(entry['author'][0])["last"][0].lower() 
    if not allow_hyphen_author:
        good_author = good_author.split("-")[0]
    good_title = find_first_word(entry['title'].lower())
    key = good_author + entry['year'].lower() + good_title
    for c in disallowed:
        key = key.replace(c, "")
    return key

with open('bib.bib') as bibtex_file:
    bib_database = bibtexparser.load(bibtex_file)
    entries = bib_database.entries
    new_entries = []
    num_bad = 0
    for e in entries:
        try:
            new_e = {k: e[k] for k in e}
            formatted_key = make_key(author(new_e), True)
            new_e = {k: e[k] for k in e}
            formatted_key_2 = make_key(author(new_e), False)
            new_e = {k: e[k] for k in e}
            if (formatted_key != e['ID']) and (formatted_key_2 != e['ID']):
                new_e['ID'] = formatted_key
                num_bad += 1
                print("New:", formatted_key, " | Old:",  e['ID'])
            if (new_e['ENTRYTYPE'] == 'inproceedings') and ('journal' in new_e):
                if 'booktitle' in new_e:
                    raise ValueError(f"Entry {new_e['ID']} has both journal and booktitle")
                new_e['booktitle'] = new_e['journal']
                del new_e['journal']
            new_entries.append(new_e)
        except Exception as ee:
            print('Errored on', e)
            new_entries.append(e)

    print('-' * 80)
    if args.arxiv_warn:
        for e in new_entries:
            if 'booktitle' in e and 'arxiv' in e['booktitle'].lower():
                print('Is there a newer version of', e['title'], '?')

    bib_database.entries = new_entries
    with open('fmt_bib.bib', 'w') as bibtex_file:
        bibtexparser.dump(bib_database, bibtex_file)


==> submit.sh <==
#!/bin/bash

export TMP=submission_tmp
export NAME=submission.zip

# just-in-case cleanup
rm -rf $TMP
mkdir $TMP

# move tex files
cp arxiv.bbl $TMP/arxiv.bbl
cp arxiv.tex $TMP/arxiv.tex
cp header.tex $TMP/header.tex
cp -r figures $TMP
cp -r sections $TMP

cd $TMP

# remove comments
perl ../comments.pl

# create submission
rm -f $NAME
zip $NAME arxiv.tex
zip $NAME arxiv.bbl
zip $NAME header.tex
zip -r $NAME sections
zip -r $NAME figures
cp $NAME ..

# cleanup
cd ..
rm -rf $TMP

